On singular Hilbert schemes of points: Local structures and tautological sheaves

We show an intrinsic version of Thomason's fixed-point theorem. Then we determine the local structure of the Hilbert scheme of at most $7$ points in $\mathbb{A}^3$. In particular, we show that in these cases, the points with the same extra dimension have the same singularity type. Using these results, we compute the equivariant Hilbert functions at the singularities and verify a conjecture of Zhou on the Euler characteristics of tautological sheaves on Hilbert schemes of points on $\mathbb{P}^3$ for at most $6$ points.

==> anc/Macaulay2_functions_related_to_Haiman_equations_in_dimension_3.txt <==
  glove List :=L->(                    --Given a 3-dimensional partition L, this functions gives the glove of L.
      G:={};
      for i from 0 to #L-1 do (
      		if member(L#i+{1,0,0},L)==false then
            	G=append(G, L#i+{1,0,0});
            if member(L#i+{0,1,0},L)==false then	
            	G=append(G, L#i+{0,1,0});
            if member(L#i+{0,0,1},L)==false then	
            	G=append(G, L#i+{0,0,1});
            );
      unique G
  )     


minLattice List:=L->(                --Given a finite set L of lattices in $\mathbb{Z}^3$, this function gives the set of minimal lattices of L.
	l:=#L;
	for i from 0 to l-1 do (
		for j from 0 to #L-1 do (
			if L#(l-1-i)#0-L#j#0>=0 and L#(l-1-i)#1-L#j#1>=0 and L#(l-1-i)#2-L#j#2>=0 
			and L#(l-1-i)#0-L#j#0+L#(l-1-i)#1-L#j#1+L#(l-1-i)#2-L#j#2>0 then break
			L=drop(L,{(l-1-i),(l-1-i)});
		);
	);	
	L
)    




 adjPairs List :=L->(              --Given a finite set of lattices, this function gives the set of adjoint pairs of lattices in L.
    A:={};
    for i from 0 to #L-1 do
        (for j from 0 to #L-1 do(
            if L#i-L#j=={1,0,0} or L#i-L#j=={0,1,0} or L#i-L#j=={0,0,1}
           		or L#i-L#j=={1,-1,0} or L#i-L#j=={1,0,-1} or L#i-L#j=={0,1,-1}
            then
            A=append(A,{L#i,L#j});
         	);
        );
    A
)



cScripts List :=L->(              --Given a 3D partition L, cScripts list the pairs of  (subscripts, superscritps) of the variables in Huibregtse's 
                                  description of Haiman equations; but note that we keep the redundant ones whose the superscripts lie in L.
	A:= {};
	M:=L|glove(L);
	for i from 0 to #L-1 do
		for j from 0 to #M-1 do
		A=append(A, {L#i,M#j});
	A	
)






cMonomials List:=L->(        
	A:={};
	for i from 0 to #L-1 do
		A=append(A,c_(L#i));
	A	
)




eqHaiman List :=L->(            --Given a 3D partition L, eqHaiman(L) is the list of Haiman equations in Huibregtse's decription
	M:=glove L;
	A:={};
	N:=adjPairs M;
	for i from 0 to #N-1 do
		for j from 0 to #L-1 do
			if N#i#0-N#i#1=={1,0,0} then
				A=append(A,c_({L#j,N#i#0})-(sum for k from 0 to #L-1 list c_({L#k,N#i#1})*c_({L#j,L#k+{1,0,0}})))
			else if N#i#0-N#i#1=={0,1,0} then
				A=append(A,c_({L#j,N#i#0})-(sum for k from 0 to #L-1 list c_({L#k,N#i#1})*c_({L#j,L#k+{0,1,0}})))
			else if N#i#0-N#i#1=={0,0,1} then
				A=append(A,c_({L#j,N#i#0})-(sum for k from 0 to #L-1 list c_({L#k,N#i#1})*c_({L#j,L#k+{0,0,1}})))	
			else if N#i#0-N#i#1=={1,-1,0} then
				A=append(A,(sum for k from 0 to #L-1 list c_({L#k,N#i#0})*c_({L#j,L#k+{0,1,0}}))-(sum for k from 0 to #L-1 list c_({L#k,N#i#1})*c_({L#j,L#k+{1,0,0}})))
			else if N#i#0-N#i#1=={1,0,-1} then
				A=append(A,(sum for k from 0 to #L-1 list c_({L#k,N#i#0})*c_({L#j,L#k+{0,0,1}}))-(sum for k from 0 to #L-1 list c_({L#k,N#i#1})*c_({L#j,L#k+{1,0,0}})))
			else if N#i#0-N#i#1=={0,1,-1} then
				A=append(A,(sum for k from 0 to #L-1 list c_({L#k,N#i#0})*c_({L#j,L#k+{0,0,1}}))-(sum for k from 0 to #L-1 list c_({L#k,N#i#1})*c_({L#j,L#k+{0,1,0}})));
	H:=ideal A;
	for i from 0 to #L-1 do
	for j from 0 to #L-1 do
		if i==j then 
				H=sub(H,{c_({L#i,L#j})=>1})
		else if i!=j then
				H=sub(H,{c_({L#i,L#j})=>0});
	H_*					
)






simpleElimination List:=L->(     --this function do the simple elimination of variables described in algorithm 4.21 in my paper. Given a list of variables A
                                   and a list L of equations of variables in A, the output is the remaining variables A, the ideal I generated by the 
                                   resulted equations, and the eliminated variables B.
	I:=ideal(L#1);
	l:=#(L#0);
	A:=L#0;
	B:={};
	for i from 0 to l-1 do
		for j from 0 to #(I_*)-1 do
			if diff(L#0#(l-1-i),(I_*)#j)!=0 
		and isConstant diff(L#0#(l-1-i),(I_*)#j)
				 then (
				I=sub(I,{L#0#(l-1-i)=>L#0#(l-1-i)-(I_*)#j/coefficient(L#0#(l-1-i),(I_*)#j)});
			    B=append(B,A#(l-1-i)); 
				A=drop(A,{(l-1-i),(l-1-i)});
				);
	{A,I,B}			
)









simpleEliminationExpressionOfAllVariables List:=L->(     --this is a function enhancing the simpleElimination: it has an output C,
                                                         --which expresses the eliminated variables in terms of  the remaining variables. 
	I:=ideal(L#1);
	l:=#(L#0);
	A:=L#0;
	C:=L#0;
	MC:=transpose matrix vector C;
	J:={};
	for i from 0 to l-1 do
		for j from 0 to #(I_*)-1 do
			if diff(L#0#(l-1-i),(I_*)#j)!=0 
		and isConstant diff(L#0#(l-1-i),(I_*)#j)
				 then (
					MC=sub(MC,{L#0#(l-1-i)=>L#0#(l-1-i)-(I_*)#j/coefficient(L#0#(l-1-i),(I_*)#j)});
					I=sub(I,{L#0#(l-1-i)=>L#0#(l-1-i)-(I_*)#j/coefficient(L#0#(l-1-i),(I_*)#j)});
					A=drop(A,{(l-1-i),(l-1-i)});
					J=append(J,l-1-i);
				);
	C=flatten entries MC;
	D={};
	for i from 0 to #J-1 do
		D=append(D,L#0#(J#(#J-1-i))=>C#(J#(#J-1-i)));		
	{A,I,D}			
)





simpleEliminationDegTwoPart List:=L->(                --this is a variant of simpleElimination; in each step the resulting equations modulo the terms of degree >=3
	I:=ideal(L#1);
	l:=#(L#0);
	A:=L#0;
	B:={};
	for i from 0 to l-1 do
		for j from 0 to #(I_*)-1 do
			if diff(L#0#(l-1-i),(I_*)#j)!=0 
		and isConstant diff(L#0#(l-1-i),(I_*)#j)
				 then (
				I=sub(I,{L#0#(l-1-i)=>L#0#(l-1-i)-(I_*)#j/coefficient(L#0#(l-1-i),(I_*)#j)});
				M={};
				N=I_*;
				for i from 0 to #N-1 do (
					M=append(M,part(1,2,N#i))
					);
				I=ideal M;	
			    B=append(B,A#(l-1-i)); 
				A=drop(A,{(l-1-i),(l-1-i)});
				);
	{A,I,B}			
)



nonZeroConstantTerm List:=L->(
	f:=L#0;
	for i from 0 to #(L#1)-1 do
		f=sub(f,{L#1#i=>0});
	f !=0	
)



rationalElimination List:=L->(                   --this function is used to allow the fractions in simple eliminations of variables; it is not used in the paper
	l:=#(L#0);
	A:=L#0;
	B:=L#1;
	R:=L#2;
	P:=gens R;
	Q:={};
	for i from 0 to l-1 do
		for j from 0 to #B-1 do (
			if  nonZeroConstantTerm {diff(A#(l-1-i),B#j),P}
			and degree (A#(l-1-i),B#j)==1
			then break (
				use frac R;
				MB:=matrix vector B;
				MB=sub(MB,{A#(l-1-i)=>A#(l-1-i)-B#j/diff(A#(l-1-i),B#j)});
				EB:=flatten entries MB;
				NB:={};
				DB:={};
				for k from 0 to #EB-1 do (
					NB=append(NB,numerator(EB#k));
					DB=append(DB,denominator(EB#k));
				);
				NQ:={};
				if Q!={} then (
				MQ:=matrix vector Q;
				MQ=sub(MQ,{A#(l-1-i)=>A#(l-1-i)-B#j/diff(A#(l-1-i),B#j)});
				EQ:=flatten entries MQ;
				for k from 0 to #EQ-1 do (
					NQ=append(NQ,numerator(EQ#k));
				);
				);
				B=NB;
				Q=unique (NQ|DB);
				A=drop(A,{(l-1-i),(l-1-i)});
				use R
				);
		);		
	{A,B,Q}			
)





changeVarHaiman List:=L->(          --This is the function realizing algorithm 4.21 in my paper.
    V:=cMonomials cScripts L;
    R:=QQ[V];
    E:=gens R;
    A:=set E;
    for i from 0 to #L-1 do
    for j from 0 to #L-1 do
     	A=A-set{c_({L#i,L#j})};
    N:=minLattice glove L;
    for i from 0 to #L-1 do
    for j from 0 to #N-1 do
        A=A-set{c_({L#i,N#j})};
    U:=toList A;
    H:=eqHaiman L;
    rH0:=simpleElimination {U,H};
    B:=rH0#0;
    for i from 0 to #L-1 do
    for j from 0 to #N-1 do
        B=append(B,c_({L#i,N#j}));
    rH:=simpleElimination {B,rH0#1_*};
    S:=QQ[x_1..x_(#(rH#0))];
    W:={};
    for i from 0 to #L-1 do
    for j from 0 to #L-1 do
     	W=append(W,c_({L#i,L#j}));
    for i from 0 to #(rH0#2)-1 do 
        W=append(W,rH0#2#i); 
    for i from 0 to #(rH#2)-1 do 
        W=append(W,rH#2#i);     	 	
    F:={};
    for i from 0 to #W-1 do 
        F=append(F,(W#i)=>0); 
    for i from 0 to #(rH#0)-1 do 
        F=append(F,(rH#0#i)=>x_(i+1));
    f:=map(S,R,F);
    M:={};
    for i from 0 to #(rH#1_*)-1 do 
    	M=append(M,f(rH#1_i));
    SUB={};
    for i from 0 to #(rH#0)-1 do (
        SUB=append(SUB,rH#0#i=>x_(i+1));
        );	
    {SUB,M}
)



changeVarHaimanDeleteDegLargerThanTwo List:=L->(         --This is a variant of  algorithm 4.21: once we know that the final ideal should be generated by equations of 
                                                         --minimal degree two, we use this function to find them more quickly, throwing out equations of minimal 
                                                         --degree \geq 3 in every step. Of course we need to verify that the final ideal is generated by them, by a
                                                         --indirect argument.
    V:=cMonomials cScripts L;
    R:=QQ[V];
    E:=gens R;
    A:=set E;
    for i from 0 to #L-1 do
    for j from 0 to #L-1 do
     	A=A-set{c_({L#i,L#j})};
    N:=minLattice glove L;
    for i from 0 to #L-1 do
    for j from 0 to #N-1 do
        A=A-set{c_({L#i,N#j})};
    U:=toList A;
    H:=eqHaiman L;
    rH0:=simpleEliminationDeleteDegLargerThanTwo {U,H};
    B:=rH0#0;
    for i from 0 to #L-1 do
    for j from 0 to #N-1 do
        B=append(B,c_({L#i,N#j}));
    rH:=simpleEliminationDeleteDegLargerThanTwo {B,rH0#1_*};
    S:=QQ[x_1..x_(#(rH#0))];
    W:={};
    for i from 0 to #L-1 do
    for j from 0 to #L-1 do
     	W=append(W,c_({L#i,L#j}));
    for i from 0 to #(rH0#2)-1 do 
        W=append(W,rH0#2#i); 
    for i from 0 to #(rH#2)-1 do 
        W=append(W,rH#2#i);     	 	
    F:={};
    for i from 0 to #W-1 do 
        F=append(F,(W#i)=>0); 
    for i from 0 to #(rH#0)-1 do 
        F=append(F,(rH#0#i)=>x_(i+1));
    f:=map(S,R,F);
    M:={};
    for i from 0 to #(rH#1_*)-1 do 
    	M=append(M,f(rH#1_i));
    SUB={};
    for i from 0 to #(rH#0)-1 do (
        SUB=append(SUB,rH#0#i=>x_(i+1));
        );	
    {SUB,M}
)



changeVarHaimanTotal List:=L->(         --this is a variant of changeVarHaiman; it contains an additional output that express all eliminated variables 
                                        --in terms of the remaining variables; This function is not explicitly used in my paper. 
                                        --But it helps to understand the local structure 
                                        --of $\mathrm{Hilb}^7(\mathbb{A}^3)$ at the  singularities of extra dimension 8.
    V:=cMonomials cScripts L;
    R:=QQ[V];
    E:=gens R;
    A:=set E;
    for i from 0 to #L-1 do
    for j from 0 to #L-1 do
     	A=A-set{c_({L#i,L#j})};
    D=toList A; 	
    N:=minLattice glove L;
    for i from 0 to #L-1 do
    for j from 0 to #N-1 do
        A=A-set{c_({L#i,N#j})};
    U:=toList A;
    H:=eqHaiman L;
    rH0:=simpleEliminationRememberOriginalVariables {U,H,D};
    B:=rH0#0;
    for i from 0 to #L-1 do
    for j from 0 to #N-1 do
        B=append(B,c_({L#i,N#j}));
    rH:=simpleEliminationRememberOriginalVariables {B,rH0#1_*,rH0#3};
    S:=QQ[x_1..x_(#(rH#0))];
    W:={};
    for i from 0 to #L-1 do
    for j from 0 to #L-1 do
     	W=append(W,c_({L#i,L#j}));
    for i from 0 to #(rH0#2)-1 do 
        W=append(W,rH0#2#i); 
    for i from 0 to #(rH#2)-1 do 
        W=append(W,rH#2#i);     	 	
    F:={};
    for i from 0 to #W-1 do 
        F=append(F,(W#i)=>0); 
    for i from 0 to #(rH#0)-1 do 
        F=append(F,(rH#0#i)=>x_(i+1));
    f:=map(S,R,F);
    M:={};
    for i from 0 to #(rH#1_*)-1 do 
    	M=append(M,f(rH#1_i));
    TotM:={};
    for i from 0 to #D-1 do 
    	TotM=append(TotM,f(rH#3_i));	
    SUB={};
    for i from 0 to #(rH#0)-1 do (
        SUB=append(SUB,rH#0#i=>x_(i+1));	   
        );
    TotSUB={};
    for i from 0 to #D-1 do (
    	TotSUB=append(TotSUB, D#i=>TotM#i);
    );    	
    {SUB,M,TotSUB}
)



changeVarHaimanDegTwoPart List:=L->(      --this is a variant of changeVarHaiman; in each step the resulting equations modulo the terms of degree >=3
    V:=cMonomials cScripts L;
    R:=QQ[V];
    E:=gens R;
    A:=set E;
    for i from 0 to #L-1 do
    for j from 0 to #L-1 do
     	A=A-set{c_({L#i,L#j})};
    N:=minLattice glove L;
    for i from 0 to #L-1 do
    for j from 0 to #N-1 do
        A=A-set{c_({L#i,N#j})};
    U:=toList A;
    H:=eqHaiman L;
    rH0:=simpleEliminationDegTwoPart {U,H};
    B:=rH0#0;
    for i from 0 to #L-1 do
    for j from 0 to #N-1 do
        B=append(B,c_({L#i,N#j}));
    rH:=simpleEliminationDegTwoPart {B,rH0#1_*};
    S:=QQ[x_1..x_(#(rH#0))];
    W:={};
    for i from 0 to #L-1 do
    for j from 0 to #L-1 do
     	W=append(W,c_({L#i,L#j}));
    for i from 0 to #(rH0#2)-1 do 
        W=append(W,rH0#2#i); 
    for i from 0 to #(rH#2)-1 do 
        W=append(W,rH#2#i);     	 	
    F:={};
    for i from 0 to #W-1 do 
        F=append(F,(W#i)=>0); 
    for i from 0 to #(rH#0)-1 do 
        F=append(F,(rH#0#i)=>x_(i+1));
    f:=map(S,R,F);
    M:={};
    for i from 0 to #(rH#1_*)-1 do 
    	M=append(M,f(rH#1_i));
    SUB={};
    for i from 0 to #(rH#0)-1 do (
        SUB=append(SUB,rH#0#i=>x_(i+1));
        );	
    M1={};
    for i from 0 to #M-1 do
    	M1=append(M1,part(1,2,M#i));
    X:=gens S;
    rHmod=simpleEliminationDegTwoPart {X,M1};
    D:=rHmod#1_*;
    M2={};
    for i from 0 to #D-1 do
    	M2=append(M2,part(1,2,D#i));
    M2=unique M2;
    {SUB,M2}	
)









collectQuadrics List:=L->(   
	Q:={};
	for i from 0 to #L-1 do (
		if L#i !=0 and 
		degree L#i=={2} then
			Q=append(Q,L#i);
	);		
	Q	
)


minDegree = F->(
	M:=matrix F;
	L:=flatten entries monomials M;
	D:=degree L#0;
	for i from 1 to #L-1 do (
		if degree L#i<D then 
			D=degree L#i;
	);
	D
)

minDegOneElements List:=L->(
      S:={};
      for i from 0 to #L-1 do
      	if  L#i !=0   
		and minDegree L#i=={1} then
      		S=append(S,L#i);
      S
)


minDegTwoElements List:=L->(
	S:={};
	for i from 0 to #L-1 do
		if L#i !=0   
		and minDegree L#i=={2} then
			S=append(S,L#i);
	S
)



